Comment on `The minimum-uncertainty squeezed states for atoms and photons in cavity'

In a recent work, Kryuchkov, Suslov and Vega-Guzman [20013 J. Phys. B: At. Mol. Opt. Phys. 46 104007] described a multi-parameter family of minimum-uncertainty states satisfying the time-dependent Schrodinger equation for the harmonic oscillator. We show how a different parametrization and a proper geometrical insight reduces a complicated set of equations to two simple circular motions.

==> squeeze-manip.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     23082,        562]
NotebookOptionsPosition[     22716,        545]
NotebookOutlinePosition[     23065,        560]
CellTagsIndexPosition[     23022,        557]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"fm", "[", 
    RowBox[{"\[Rho]t_", ",", "\[Theta]t_"}], "]"}], ":=", 
   SqrtBox[
    FractionBox[
     RowBox[{"1", "-", 
      RowBox[{"\[Rho]t", "^", "2"}]}], 
     RowBox[{"1", "+", 
      RowBox[{"\[Rho]t", "^", "2"}], "-", 
      RowBox[{"2", "\[Rho]t", " ", 
       RowBox[{"Cos", "[", "\[Theta]t", "]"}]}]}]]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fp", "[", 
    RowBox[{"\[Rho]t_", ",", "\[Theta]t_"}], "]"}], ":=", 
   SqrtBox[
    FractionBox[
     RowBox[{"1", "-", 
      RowBox[{"\[Rho]t", "^", "2"}]}], 
     RowBox[{"1", "+", 
      RowBox[{"\[Rho]t", "^", "2"}], "+", 
      RowBox[{"2", "\[Rho]t", " ", 
       RowBox[{"Cos", "[", "\[Theta]t", "]"}]}]}]]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pcp", "[", 
    RowBox[{"x_", ",", "qt_", ",", "ft_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["\[Pi]"]], "ft", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"ft", "^", "2"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"qt", "-", "x"}], ")"}], "2"]}]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6336227312169523`*^9, 3.6336227391311665`*^9}, 
   3.633622810907695*^9, {3.633625389388692*^9, 3.6336255562153893`*^9}, {
   3.6336256006798687`*^9, 3.6336257541695423`*^9}, {3.633625801012226*^9, 
   3.6336258086114397`*^9}, {3.6336262637716503`*^9, 3.633626284557887*^9}, {
   3.633626516475701*^9, 3.633626522890312*^9}, {3.633626584141822*^9, 
   3.633626584656623*^9}, {3.63362664457813*^9, 3.633626675515385*^9}, {
   3.6336267241666718`*^9, 3.633626733638889*^9}, {3.633626992417549*^9, 
   3.63362699296455*^9}, {3.6336270350382247`*^9, 3.633627042620838*^9}, {
   3.6336277946997757`*^9, 3.633627912597985*^9}, {3.633628531112488*^9, 
   3.6336285389301014`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"qt", "=", 
     RowBox[{
      RowBox[{"q0", " ", 
       RowBox[{"Cos", "[", "t", "]"}]}], "+", 
      RowBox[{"p0", " ", 
       RowBox[{"Sin", "[", "t", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"pt", "=", 
     RowBox[{
      RowBox[{"p0", " ", 
       RowBox[{"Cos", "[", "t", "]"}]}], "-", 
      RowBox[{"q0", " ", 
       RowBox[{"Sin", "[", "t", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"fmt", "=", 
     RowBox[{"fm", "[", 
      RowBox[{"\[Rho]0", ",", 
       RowBox[{"\[Theta]0", "+", 
        RowBox[{"2", "t"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"fpt", "=", 
     RowBox[{"fp", "[", 
      RowBox[{"\[Rho]0", ",", 
       RowBox[{"\[Theta]0", "+", 
        RowBox[{"2", "t"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"prob", "[", "x_", "]"}], "=", 
     RowBox[{"pcp", "[", 
      RowBox[{"x", ",", "qt", ",", "fmt"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"prmom", "[", "y_", "]"}], "=", 
     RowBox[{"pcp", "[", 
      RowBox[{"y", ",", "pt", ",", "fpt"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"wig", "[", 
      RowBox[{"q_", ",", "p_"}], "]"}], "=", 
     RowBox[{
      FractionBox["1", 
       SqrtBox["\[Pi]"]], 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"p", "-", "pt"}], ")"}], "^", "2"}], 
          RowBox[{"fmt", "^", "2"}]]}], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q", "-", "qt"}], ")"}], "^", "2"}], 
         RowBox[{"fpt", "^", "2"}]], "+", 
        FractionBox[
         RowBox[{"4", "\[Rho]0", 
          RowBox[{"(", 
           RowBox[{"q", "-", "qt"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"p", "-", "pt"}], ")"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Theta]0", "+", 
            RowBox[{"2", "t"}]}], "]"}]}], 
         RowBox[{"1", "-", 
          RowBox[{"\[Rho]0", "^", "2"}]}]]}]]}]}], ";", "\[IndentingNewLine]",
     "\[IndentingNewLine]", 
    RowBox[{"GraphicsGrid", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"DensityPlot", "[", 
         RowBox[{
          RowBox[{"wig", "[", 
           RowBox[{"x", ",", "p"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            RowBox[{"-", "5"}], ",", "5"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", 
            RowBox[{"-", "5"}], ",", "5"}], "}"}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
          RowBox[{"ColorFunction", "->", "\"\<ThermometerColors\>\""}], ",", 
          RowBox[{"PlotPoints", "\[Rule]", "40"}], ",", 
          RowBox[{"Axes", "\[Rule]", "True"}], ",", 
          RowBox[{"AxesLabel", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"p", ",", "q"}], "}"}]}], ",", 
          RowBox[{
          "PlotLabel", "->", "\"\<Phase space Wigner distribution\>\""}], ",", 
          RowBox[{"PerformanceGoal", "\[Rule]", "\"\<Speed\>\""}]}], "]"}], 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"Plot", "[", 
         RowBox[{
          RowBox[{"prob", "[", "x", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            RowBox[{"-", "5"}], ",", "5"}], "}"}], ",", 
          RowBox[{"PlotRange", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1.5"}], "}"}]}], ",", 
          RowBox[{"Axes", "\[Rule]", "None"}], ",", 
          RowBox[{"Frame", "\[Rule]", "True"}], ",", 
          RowBox[{"FrameLabel", "\[Rule]", "q"}], ",", 
          RowBox[{"PlotLabel", "->", "\"\<Position probability density\>\""}],
           ",", 
          RowBox[{"PerformanceGoal", "\[Rule]", "\"\<Speed\>\""}]}], "]"}], 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"Plot", "[", 
         RowBox[{
          RowBox[{"prmom", "[", "y", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"y", ",", 
            RowBox[{"-", "5"}], ",", "5"}], "}"}], ",", 
          RowBox[{"PlotRange", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1.5"}], "}"}]}], ",", 
          RowBox[{"Axes", "\[Rule]", "None"}], ",", 
          RowBox[{"Frame", "\[Rule]", "True"}], ",", 
          RowBox[{"FrameLabel", "\[Rule]", "p"}], ",", 
          RowBox[{"PlotLabel", "->", "\"\<Momentum probability density\>\""}],
           ",", 
          RowBox[{"PerformanceGoal", "\[Rule]", "\"\<Speed\>\""}]}], "]"}], 
        "}"}]}], "}"}], "]"}]}], ",", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"Style", "[", 
    RowBox[{"\"\<Translation\>\"", ",", "12", ",", "Bold"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"q0", ",", "0.5", ",", "\"\<q-space\>\""}], "}"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "0.1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"p0", ",", "0.5", ",", "\"\<p-space\>\""}], "}"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "0.1"}], "}"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"Dynamic", "[", 
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"Graphics", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Circle", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"p0", "^", "2"}], "+", 
             RowBox[{"q0", "^", "2"}]}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"PointSize", "[", "Large", "]"}], ",", "Red", ",", 
           RowBox[{"Point", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"q0", " ", 
                RowBox[{"Cos", "[", "t", "]"}]}], "+", 
               RowBox[{"p0", " ", 
                RowBox[{"Sin", "[", "t", "]"}]}]}], ",", 
              RowBox[{
               RowBox[{"p0", " ", 
                RowBox[{"Cos", "[", "t", "]"}]}], "-", 
               RowBox[{"q0", " ", 
                RowBox[{"Sin", "[", "t", "]"}]}]}]}], "}"}], "]"}]}], "}"}]}],
         "}"}], "]"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "100"}], ",", 
      RowBox[{"PlotLabel", "\[Rule]", 
       RowBox[{"Style", "[", "\"\<(q(t),p(t))\>\"", "]"}]}]}], "]"}], "]"}], 
   ",", "Delimiter", ",", 
   RowBox[{"Style", "[", 
    RowBox[{"\"\<Squeezing\>\"", ",", "12", ",", "Bold"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Rho]0", ",", "0.5", ",", "\"\<amount\>\""}], "}"}], ",", "0",
      ",", "0.7", ",", "0.1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Theta]0", ",", 
       RowBox[{"Pi", "/", "4"}], ",", "\"\<angle\>\""}], "}"}], ",", "0", ",", 
     RowBox[{"2", "Pi"}], ",", 
     RowBox[{"Pi", "/", "16"}]}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Dynamic", "[", 
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"Graphics", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Circle", "[", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"PointSize", "[", "Large", "]"}], ",", "Blue", ",", 
           RowBox[{"Point", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"\[Rho]0", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"\[Theta]0", "+", 
                 RowBox[{"2", "t"}]}], "]"}]}], ",", 
              RowBox[{"\[Rho]0", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"\[Theta]0", "+", 
                 RowBox[{"2", "t"}]}], "]"}]}]}], "}"}], "]"}]}], "}"}]}], 
        "}"}], "]"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "100"}], ",", 
      RowBox[{"PlotLabel", "\[Rule]", 
       RowBox[{"Style", "[", "\"\<\[Zeta](t)\>\"", "]"}]}]}], "]"}], "]"}], 
   ",", "\[IndentingNewLine]", "Delimiter", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", "\"\<Time\>\""}], "}"}], ",", "0", ",", 
     RowBox[{"2", "Pi"}], ",", "0.01"}], "}"}], ",", 
   RowBox[{"TrackedSymbols", "\[RuleDelayed]", 
    RowBox[{"{", 
     RowBox[{"p0", ",", "q0", ",", "\[Rho]0", ",", "\[Theta]0", ",", "t"}], 
     "}"}]}], ",", 
   RowBox[{"ControlPlacement", "\[Rule]", "Left"}], ",", 
   RowBox[{"SaveDefinitions", "\[Rule]", "True"}]}], "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwdzFkowwEAx/F/zoyHUW6zrBR5cCRFmSPktlgKQ605JmMYigdKc9SYYljS
NmKluUKyh8nLmmuUKPcVYmMKrfYg/9//4den38s3jN9cXONEEASLHHSJkd8o
fCxp+vbYW3jzNxQySRqvMTDgR46UBw9LfwTQIFNNQUK3roS8c+0xZGs9T+Fl
Z+QV5Mhn7uCJaEQ4RbrA1Ekgo2K5B2ao3AZhdNKpHOrtbUpY1X82A2VqmgYW
BNzPwwH6N+XYDv16idQtQvECm9JTbLB+lPZDfXOf8zLp38SxK2y19gbCKi07
FLYwTeEwf8sSBYViXSJkW/ezYcxERxEUbVpK4IIhoQxOZ76XQ65XvxDee8go
xRcRbbChKI2Suybponq8xm6odn9WwdFuPzXUE7+LcKPHThl/MO69Qhq31+oL
uU1DgbByOy4I6qyaZLhL88+CD0ZFLqxlVOdB07iIAyUsaQkcdniWwbFXLh+W
pxpv4azL7yPs+n56gWbO0RtcDRZ8QgeT9gVtLQI7nKsrdMB/B6sLlg==
  "]],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`p0$$ = 0.5, $CellContext`q0$$ = 
    0.5, $CellContext`t$$ = 0, $CellContext`\[Theta]0$$ = Rational[1, 4] 
    Pi, $CellContext`\[Rho]0$$ = 0.5, Typeset`show$$ = True, 
    Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{
      Hold[
       Style["Translation", 12, Bold]], Manipulate`Dump`ThisIsNotAControl}, {{
       Hold[$CellContext`q0$$], 0.5, "q-space"}, -1, 1, 0.1}, {{
       Hold[$CellContext`p0$$], 0.5, "p-space"}, -1, 1, 0.1}, {
      Hold[
       Dynamic[
        Show[
         Graphics[{
           Circle[{0, 0}, 
            Sqrt[$CellContext`p0$$^2 + $CellContext`q0$$^2]], {
            PointSize[Large], Red, 
            
            Point[{$CellContext`q0$$ 
               Cos[$CellContext`t$$] + $CellContext`p0$$ 
               Sin[$CellContext`t$$], $CellContext`p0$$ 
               Cos[$CellContext`t$$] - $CellContext`q0$$ 
              Sin[$CellContext`t$$]}]}}], ImageSize -> 100, PlotLabel -> 
         Style["(q(t),p(t))"]]]], Manipulate`Dump`ThisIsNotAControl}, {
      Hold[
       Style["Squeezing", 12, Bold]], Manipulate`Dump`ThisIsNotAControl}, {{
       Hold[$CellContext`\[Rho]0$$], 0.5, "amount"}, 0, 0.7, 0.1}, {{
       Hold[$CellContext`\[Theta]0$$], Rational[1, 4] Pi, "angle"}, 0, 2 Pi, 
      Rational[1, 16] Pi}, {
      Hold[
       Dynamic[
        Show[
         Graphics[{
           Circle[], {
            PointSize[Large], Blue, 
            
            Point[{$CellContext`\[Rho]0$$ 
              Cos[$CellContext`\[Theta]0$$ + 
                2 $CellContext`t$$], $CellContext`\[Rho]0$$ 
              Sin[$CellContext`\[Theta]0$$ + 2 $CellContext`t$$]}]}}], 
         ImageSize -> 100, PlotLabel -> Style["\[Zeta](t)"]]]], 
      Manipulate`Dump`ThisIsNotAControl}, {{
       Hold[$CellContext`t$$], 0, "Time"}, 0, 2 Pi, 0.01}}, Typeset`size$$ = {
    300., {318., 330.}}, Typeset`update$$ = 0, Typeset`initDone$$, 
    Typeset`skipInitDone$$ = False, $CellContext`q0$138927$$ = 
    0, $CellContext`p0$138928$$ = 0, $CellContext`\[Rho]0$138929$$ = 
    0, $CellContext`\[Theta]0$138930$$ = 0, $CellContext`t$138931$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, 
      "Variables" :> {$CellContext`p0$$ = 0.5, $CellContext`q0$$ = 
        0.5, $CellContext`t$$ = 0, $CellContext`\[Theta]0$$ = 
        Rational[1, 4] Pi, $CellContext`\[Rho]0$$ = 0.5}, 
      "ControllerVariables" :> {
        Hold[$CellContext`q0$$, $CellContext`q0$138927$$, 0], 
        Hold[$CellContext`p0$$, $CellContext`p0$138928$$, 0], 
        Hold[$CellContext`\[Rho]0$$, $CellContext`\[Rho]0$138929$$, 0], 
        Hold[$CellContext`\[Theta]0$$, $CellContext`\[Theta]0$138930$$, 0], 
        Hold[$CellContext`t$$, $CellContext`t$138931$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, 
      "Body" :> ($CellContext`qt = $CellContext`q0$$ 
          Cos[$CellContext`t$$] + $CellContext`p0$$ 
          Sin[$CellContext`t$$]; $CellContext`pt = $CellContext`p0$$ 
          Cos[$CellContext`t$$] - $CellContext`q0$$ 
         Sin[$CellContext`t$$]; $CellContext`fmt = \
$CellContext`fm[$CellContext`\[Rho]0$$, $CellContext`\[Theta]0$$ + 
          2 $CellContext`t$$]; $CellContext`fpt = \
$CellContext`fp[$CellContext`\[Rho]0$$, $CellContext`\[Theta]0$$ + 
          2 $CellContext`t$$]; $CellContext`prob[
          Pattern[$CellContext`x, 
           
           Blank[]]] = $CellContext`pcp[$CellContext`x, $CellContext`qt, \
$CellContext`fmt]; $CellContext`prmom[
          Pattern[$CellContext`y, 
           
           Blank[]]] = $CellContext`pcp[$CellContext`y, $CellContext`pt, \
$CellContext`fpt]; $CellContext`wig[
          Pattern[$CellContext`q$, 
           Blank[]], 
          Pattern[$CellContext`p$, 
           Blank[]]] = (1/Pi^Rational[1, 2]) 
         E^(-(($CellContext`p$ - $CellContext`pt)^2/$CellContext`fmt^2) - \
($CellContext`q$ - $CellContext`qt)^2/$CellContext`fpt^2 + 
           4 $CellContext`\[Rho]0$$ ($CellContext`q$ - $CellContext`qt) \
($CellContext`p$ - $CellContext`pt) 
            Sin[$CellContext`\[Theta]0$$ + 2 $CellContext`t$$]/(
            1 - $CellContext`\[Rho]0$$^2)); GraphicsGrid[{{
           DensityPlot[
            $CellContext`wig[$CellContext`x, $CellContext`p], \
{$CellContext`x, -5, 5}, {$CellContext`p, -5, 5}, PlotRange -> All, 
            ColorFunction -> "ThermometerColors", PlotPoints -> 40, Axes -> 
            True, AxesLabel -> {$CellContext`p, $CellContext`q}, PlotLabel -> 
            "Phase space Wigner distribution", PerformanceGoal -> "Speed"]}, {
           Plot[
            $CellContext`prob[$CellContext`x], {$CellContext`x, -5, 5}, 
            PlotRange -> {0, 1.5}, Axes -> None, Frame -> True, 
            FrameLabel -> $CellContext`q, PlotLabel -> 
            "Position probability density", PerformanceGoal -> "Speed"]}, {
           Plot[
            $CellContext`prmom[$CellContext`y], {$CellContext`y, -5, 5}, 
            PlotRange -> {0, 1.5}, Axes -> None, Frame -> True, 
            FrameLabel -> $CellContext`p, PlotLabel -> 
            "Momentum probability density", PerformanceGoal -> "Speed"]}}]), 
      "Specifications" :> {
        Style[
        "Translation", 12, Bold], {{$CellContext`q0$$, 0.5, "q-space"}, -1, 1,
          0.1}, {{$CellContext`p0$$, 0.5, "p-space"}, -1, 1, 0.1}, 
        Dynamic[
         Show[
          Graphics[{
            Circle[{0, 0}, 
             Sqrt[$CellContext`p0$$^2 + $CellContext`q0$$^2]], {
             PointSize[Large], Red, 
             
             Point[{$CellContext`q0$$ 
                Cos[$CellContext`t$$] + $CellContext`p0$$ 
                Sin[$CellContext`t$$], $CellContext`p0$$ 
                Cos[$CellContext`t$$] - $CellContext`q0$$ 
               Sin[$CellContext`t$$]}]}}], ImageSize -> 100, PlotLabel -> 
          Style["(q(t),p(t))"]]], Delimiter, 
        Style[
        "Squeezing", 12, Bold], {{$CellContext`\[Rho]0$$, 0.5, "amount"}, 0, 
         0.7, 0.1}, {{$CellContext`\[Theta]0$$, Rational[1, 4] Pi, "angle"}, 
         0, 2 Pi, Rational[1, 16] Pi}, 
        Dynamic[
         Show[
          Graphics[{
            Circle[], {
             PointSize[Large], Blue, 
             
             Point[{$CellContext`\[Rho]0$$ 
               Cos[$CellContext`\[Theta]0$$ + 
                 2 $CellContext`t$$], $CellContext`\[Rho]0$$ 
               Sin[$CellContext`\[Theta]0$$ + 2 $CellContext`t$$]}]}}], 
          ImageSize -> 100, PlotLabel -> Style["\[Zeta](t)"]]], 
        Delimiter, {{$CellContext`t$$, 0, "Time"}, 0, 2 Pi, 0.01}}, 
      "Options" :> {
       TrackedSymbols :> {$CellContext`p0$$, $CellContext`q0$$, $CellContext`\
\[Rho]0$$, $CellContext`\[Theta]0$$, $CellContext`t$$}, ControlPlacement -> 
        Left}, "DefaultOptions" :> {}],
     ImageSizeCache->{770., {364., 373.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    Initialization:>({$CellContext`qt = 0.5, $CellContext`pt = 
       0.5, $CellContext`fmt = 1.1753668106855375`, $CellContext`fm[
         Pattern[$CellContext`\[Rho]t, 
          Blank[]], 
         Pattern[$CellContext`\[Theta]t, 
          Blank[]], 
         Pattern[$CellContext`t, 
          Blank[]]] := 
       Sqrt[(1 - $CellContext`\[Rho]t^2)/(1 + $CellContext`\[Rho]t^2 - 
         2 $CellContext`\[Rho]t Cos[$CellContext`\[Theta]t])], $CellContext`fm[
         Pattern[$CellContext`\[Rho]t, 
          Blank[]], 
         Pattern[$CellContext`\[Theta]t, 
          Blank[]]] := 
       Sqrt[(1 - $CellContext`\[Rho]t^2)/(1 + $CellContext`\[Rho]t^2 - 
         2 $CellContext`\[Rho]t 
         Cos[$CellContext`\[Theta]t])], $CellContext`fpt = 
       0.6190466401587597, $CellContext`fp[
         Pattern[$CellContext`\[Rho]t, 
          Blank[]], 
         Pattern[$CellContext`\[Theta]t, 
          Blank[]]] := 
       Sqrt[(1 - $CellContext`\[Rho]t^2)/(1 + $CellContext`\[Rho]t^2 + 
         2 $CellContext`\[Rho]t 
          Cos[$CellContext`\[Theta]t])], $CellContext`prob[
         Pattern[$CellContext`x, 
          Blank[]]] = 
       0.6631297114365279/
        E^(1.3814871396610922` (0.5 - $CellContext`x)^2), $CellContext`pcp[
         Pattern[$CellContext`x, 
          Blank[]], 
         Pattern[$CellContext`qt, 
          Blank[]], 
         Pattern[$CellContext`ft, 
          Blank[]]] := ((1/Sqrt[Pi]) $CellContext`ft)/
        E^($CellContext`ft^2 ($CellContext`qt - $CellContext`x)^2), \
$CellContext`prmom[
         Pattern[$CellContext`y, 
          Blank[]]] = 
       0.34925966610780834`/
        E^(0.38321874269184886` (0.5 - $CellContext`y)^2), $CellContext`wig[
         Pattern[$CellContext`q$, 
          Blank[]], 
         Pattern[$CellContext`p$, 
          Blank[]]] = 
       E^((-0.7238576250846034) (-0.5 + $CellContext`p$)^2 + 
          1.8856180831641265` (-0.5 + $CellContext`p$) (-0.5 + \
$CellContext`q$) - 2.6094757082487297` (-0.5 + $CellContext`q$)^2)/Sqrt[Pi], 
       Attributes[$CellContext`q$] = {Temporary}, 
       Attributes[$CellContext`p$] = {Temporary}, $CellContext`p[
         Pattern[$CellContext`x, 
          Blank[]], 
         Pattern[$CellContext`qt, 
          Blank[]], 
         Pattern[$CellContext`ut, 
          Blank[]]] := 
       Sqrt[$CellContext`ut]/(
        E^($CellContext`ut ($CellContext`qt - $CellContext`x)^2) 
        Sqrt[Pi]), $CellContext`ut = 0.7650175919045706, 
       Attributes[PlotRange] = {ReadProtected}}; Typeset`initDone$$ = True),
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{
  3.633582277842827*^9, 3.6336010401561794`*^9, 3.633604172131556*^9, 
   3.633604412211384*^9, 3.6336226073727317`*^9, {3.633622644750798*^9, 
   3.633622674676052*^9}, 3.6336227879596534`*^9, 3.633622824032318*^9, 
   3.633622916720883*^9, 3.6336264495215816`*^9, 3.633626535985736*^9, 
   3.6336268079954214`*^9, 3.63362689140857*^9, 3.633628388528634*^9, 
   3.6336284374391212`*^9, 3.633628491421617*^9, 3.633628553599128*^9, 
   3.633672112396557*^9, 3.633672249161601*^9, {3.6336724252295146`*^9, 
   3.6336724400137415`*^9}, 3.6336725483797345`*^9, 3.633672872747514*^9, 
   3.6336729241036053`*^9, 3.6336730426962166`*^9, 3.6336731207509556`*^9, 
   3.6336734806323977`*^9, 3.633673563791346*^9, 3.6336744158790674`*^9, 
   3.6336744574745426`*^9, 3.633674807478875*^9, 3.6336748492777495`*^9, 
   3.6336750318188777`*^9, 3.633676039722187*^9, 3.6336761140353203`*^9, 
   3.6336761643764105`*^9, {3.6336762244407187`*^9, 3.6336762480389614`*^9}}]
}, Open  ]]
},
WindowSize->{1920, 1038},
WindowMargins->{{1272, Automatic}, {Automatic, -8}},
FrontEndVersion->"10.0 for Microsoft Windows (64-bit) (December 4, 2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1883, 50, 220, "Input"],
Cell[CellGroupData[{
Cell[2466, 74, 9134, 236, 745, "Input"],
Cell[11603, 312, 11097, 230, 761, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

